Real-Time Monocular Scene Analysis for UAV in Outdoor Environments

In this thesis, we leverage monocular cameras on aerial robots to predict depth and semantic maps in low-altitude unstructured environments. We propose a joint deep-learning architecture, named Co-SemDepth, that can perform the two tasks accurately and rapidly, and validate its effectiveness on a variety of datasets. The training of neural networks requires an abundance of annotated data, and in the UAV field, the availability of such data is limited. We introduce a new synthetic dataset in this thesis, TopAir that contains images captured with a nadir view in outdoor environments at different altitudes, helping to fill the gap. While using synthetic data for the training is convenient, it raises issues when shifting to the real domain for testing. We conduct an extensive analytical study to assess the effect of several factors on the synthetic-to-real generalization. Co-SemDepth and TaskPrompter models are used for comparison in this study. The results reveal a superior generalization performance for Co-SemDepth in depth estimation and for TaskPrompter in semantic segmentation. Also, our analysis allows us to determine which training datasets lead to a better generalization. Moreover, to help attenuate the gap between the synthetic and real domains, image style transfer techniques are explored on aerial images to convert from the synthetic to the realistic style. Cycle-GAN and Diffusion models are employed. The results reveal that diffusion models are better in the synthetic to real style transfer. In the end, we focus on the marine domain and address its challenges. Co-SemDepth is trained on a collected synthetic marine data, called MidSea, and tested on both synthetic and real data. The results reveal good generalization performance of Co-SemDepth when tested on real data from the SMD dataset while further enhancement is needed on the MIT dataset.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

